Certifiable Explicit Model Predictive Control for Spacecraft Rendezvous under Bounded Disturbances

Two properties of optimization-based controllers such as model predictive control (MPC) limit their use in space flight. The online computing time varies and can exceed the sampling period, and the closed-loop behavior carries no formal guarantee. Explicit MPC, where a parametric solution of the optimization problem is computed, replaces the on-board optimization with a lookup table of piecewise-affine functions with a fixed execution time. However, it has been regarded as only applicable to small horizons, since the number of regions bounds the memory the table occupies and admits only an exponential bound in the horizon. This paper builds on recent developments in parametric solutions of quadratic programs and nonconvex reachability analysis to provide an entire pipeline for spacecraft rendezvous controllers under the Clohessy-Wiltshire dynamics. For this application, efficient data structures can be constructed to encode the control law, both from a computing time and a memory standpoint. In addition, the controller can be verified offline with a guaranteed closed-loop stability certificate by resorting to reachability analysis with hybrid zonotopes. At a 51-step horizon the rendezvous law occupies 10.5 MB and is evaluated in under 300 ns. The occupied memory would fit for instance the CubeSat flight computer ARM9-class AT91RM9200 meaning that the horizon limitation does not hold when the partition is built with the parametric solvers and data structures shown in this paper.

==> Figures/exportVector.m <==
% exportVector.m -- re-export every paper figure from its saved .fig as
% vector PDF (what main.tex will actually use) and standalone SVG (for
% editing outside LaTeX). No recomputation: opens the .fig files already
% saved beside each .png.
%
% Run: matlab -batch "run('Figures/exportVector.m')"
names = {'complexity_n10', 'tube_position_n5', 'tube_velocity_n5', ...
         'margin_n5', 'sweep_n5', 'cwbudget'};

here = fileparts(mfilename('fullpath'));
for i = 1:numel(names)
    figPath = fullfile(here, [names{i} '.fig']);
    if ~exist(figPath, 'file')
        fprintf('SKIP %-20s -- no .fig on disk\n', names{i});
        continue
    end
    f = openfig(figPath, 'invisible');
    exportgraphics(f, fullfile(here, [names{i} '.pdf']), 'ContentType', 'vector');
    print(f, fullfile(here, [names{i} '.svg']), '-dsvg', '-vector');
    close(f);
    fprintf('OK   %-20s -> .pdf + .svg\n', names{i});
end


==> Figures/make_collapse_fig.py <==
"""
Collapse-to-LQR figure for the certifiable-eMPC-rendezvous draft.
Data from Testing/CollapseToLQR/collapseTest.m on the MainReachability box:
  - residual ||r||_inf = ||Inu0*z||_inf over the whole reachable set (support MILP)
  - region count = enumerated feasible active-set leaves (capped at 2000)
Both series share the same propagation. k* = first step residual < tol.

Regenerate: python3 make_collapse_fig.py  (writes collapse_fig.pdf/.png)
Update the arrays from Testing/CollapseToLQR/collapseTest_out.mat when the
enumeration run finishes (leafcnt) / for the final proven-optimal residuals.
"""
import numpy as np
import matplotlib.pyplot as plt

# --- data (MainReachability box, N=6 GEO; Big-M-normalized, proven-optimal MILPs) ---
step   = np.array([1, 2, 3, 4, 5])
resid  = np.array([0.3853, 0.1045, 0.01446, 0.01026, 0.0003761])
# enumerated region count (>=2000 = hit the 2000-leaf cap; a lower bound)
regions = np.array([2000, 2000, 2000, 2000, 2000])
region_capped = np.array([True, True, True, True, True])
tol    = 0.01
kstar  = 5

plt.rcParams.update({
    "font.size": 10, "axes.grid": True, "grid.alpha": 0.3,
    "figure.dpi": 150, "savefig.bbox": "tight",
})
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8.2, 3.1))

# (a) residual collapse
ax1.semilogy(step, resid, "o-", color="#1f4e79", lw=1.8, ms=6, label=r"$\|r\|_\infty$")
ax1.axhline(tol, color="#c00000", ls="--", lw=1.3, label=fr"tol $={tol}$")
ax1.axvline(kstar, color="0.5", ls=":", lw=1.2)
ax1.annotate(fr"$k^\star={kstar}$", xy=(kstar, resid[kstar-1]),
             xytext=(kstar+0.15, resid[kstar-1]*6), fontsize=10)
ax1.set_xlabel("propagation step $k$")
ax1.set_ylabel(r"applied-gain residual $\|u-K_{\mathrm{u}}x\|_\infty$")
ax1.set_title("(a) Collapse to the LQR gain")
ax1.set_xticks(step)
ax1.legend(frameon=False, fontsize=9)

# (b) region count (many regions, one gain)
valid = ~np.isnan(regions)
bars = ax2.bar(step[valid], regions[valid], color="#2e75b6", width=0.6)
for b, capped in zip(bars, region_capped[valid]):
    if capped:
        ax2.annotate(r"$\geq$", xy=(b.get_x()+b.get_width()/2, b.get_height()),
                     ha="center", va="bottom", fontsize=11, color="#c00000")
ax2.axvline(kstar, color="0.5", ls=":", lw=1.2)
ax2.set_xlabel("propagation step $k$")
ax2.set_ylabel("enumerated critical regions (capped 2000)")
ax2.set_title("(b) Region count stays high at collapse")
ax2.set_xticks(step)

fig.suptitle("Reachable set collapses to the LQR gain while still spanning many regions",
             fontsize=10.5, y=1.02)
fig.tight_layout()
for ext in ("pdf", "png"):
    fig.savefig(f"collapse_fig.{ext}")
print("wrote collapse_fig.pdf / .png")


==> Figures/trimFigures.m <==
% trimFigures.m -- derive the two-column-safe versions of the Part I and
% Part II sweep figures from their saved .fig files. No recomputation.
%
%   complexity_n10.fig -> complexitybars_n10.{fig,pdf,png}
%       memory row keeps only the sparse tree and the raw partition
%   sweep_n5.fig       -> sweepvol_n5.{fig,pdf,png}
%       panel (c) alone
%
% Both are recoloured to the house palette (0.8*cool for ordered series).
% Run: matlab -batch "run('Figures/trimFigures.m')"

here = fileparts(mfilename('fullpath'));

set(groot, 'defaultTextInterpreter', 'latex', ...
           'defaultAxesTickLabelInterpreter', 'latex', ...
           'defaultLegendInterpreter', 'latex');

dim  = @(c) 0.8*c;                          % house darkening of raw cool
teal = dim([0 1 1]);                        % cool, cyan end
viol = dim([0.5 0.5 1]);                    % cool, midpoint

% --- 1. complexity bars ---------------------------------------------------
f  = openfig(fullfile(here, 'complexity_n10.fig'), 'invisible');
delete(findall(f, 'type', 'legend'));
ax = findall(f, 'type', 'axes');
[~, ord] = sort(cellfun(@(p) p(2), {ax.Position}), 'descend');
ax = ax(ord);                               % top, middle, bottom

axRegions = ax(1);
axMemory  = ax(2);
axTime    = ax(3);

% three of the fourteen columns say nothing the neighbouring ones do not:
% a_L = 0.2 and 0.9 sit inside the pole sweep, n_L = 5 inside the order sweep
drop = {'$a_L{=}0.2$', '$a_L{=}0.9$', '$n_{L}{=}5$'};
lab  = axTime.XTickLabel;
keepCol = ~ismember(lab, drop);
nCol = nnz(keepCol);
for b = findall(f, 'type', 'bar').'
    b.YData = b.YData(keepCol);
    b.XData = 1:nCol;
end
set([axRegions axMemory axTime], 'XTick', 1:nCol, 'XTickLabel', lab(keepCol));

% colour carries the parametrization down all three panels; within a panel
% the two series are told apart by the outline, not by the fill
cmap = 0.8*flipud(cool(nCol));
edge = [0.15 0.15 0.15];
paint = @(b, ls) set(b, 'FaceColor', 'flat', 'CData', cmap, ...
                        'EdgeColor', edge, 'LineStyle', ls, 'LineWidth', 2.0);

bReg = findall(axRegions, 'type', 'bar');
paint(bReg, '-');
axRegions.YTick = 0:1e4:5e4;
barW = bReg.BarWidth;

delete(findall(axMemory, 'type', 'bar', 'DisplayName', 'BST dense'));
bMem = flipud(findall(axMemory, 'type', 'bar'));   % sparse, then raw
% 2048 not 1024: the stored kB are float64, and the law is flown in single
splitBars(axMemory, flipud(bMem), cmap, edge, barW, 2048);   % raw | BST, kB -> MB single
axMemory.YLabel.String = 'memory (MB)';
axMemory.YTick = 0:5:30;
lgM = legend(axMemory, [proxyBar(axMemory, '-',  'raw partition'), ...
                        proxyBar(axMemory, '--', 'BST')], ...
             'Location', 'northwest');
lgM.Box = 'on';

bTime = flipud(findall(axTime, 'type', 'bar'));    % mp-QP solve, BST build
splitBars(axTime, bTime, cmap, edge, barW, 1);
axTime.YTick = 0:25:150;
lgT = legend(axTime, [proxyBar(axTime, '-',  'mp-QP solve'), ...
                      proxyBar(axTime, '--', 'BST build')], ...
             'Location', 'northwest');
lgT.Box = 'on';

% one set of rotated tick labels for the whole stack, then close the gaps
set([axRegions axMemory], 'XTickLabel', {});
set([axRegions axMemory axTime], 'XLim', [0.4 nCol+0.6]);
axTime.Position    = [0.13 0.200 0.84 0.228];
axMemory.Position  = [0.13 0.457 0.84 0.228];
axRegions.Position = [0.13 0.714 0.84 0.228];
f.Position         = [100 100 600 560];

set([axRegions axMemory axTime], 'XGrid', 'off', 'YGrid', 'on');
set([axRegions axMemory axTime], {'LineWidth'}, ...
    num2cell(2*[axRegions.LineWidth; axMemory.LineWidth; axTime.LineWidth]));

drawnow;
padLegend(lgM);              % MATLAB under-measures LaTeX extents
padLegend(lgT);
for lg = [lgM lgT], lg.BoxFace.ColorData = uint8(255*[1; 1; 1; 0.85]); end

savefig(f, fullfile(here, 'complexitybars_n10.fig'));
exportgraphics(f, fullfile(here, 'complexitybars_n10.pdf'), 'ContentType', 'vector');
exportgraphics(f, fullfile(here, 'complexitybars_n10.png'), 'Resolution', 200);
close(f);
fprintf('OK   complexitybars_n10\n');

% --- 2. volume panel of the parametrization sweep -------------------------
f  = openfig(fullfile(here, 'sweep_n5.fig'), 'invisible');
delete(findall(f, 'type', 'legend'));
ax = findall(f, 'type', 'axes');
titles = arrayfun(@(a) string(a.Title.String), ax);
keep   = ax(contains(titles, 'Volume'));
delete(setdiff(ax, keep));

keep.Title.String = '';
keep.Position     = [0.19 0.26 0.76 0.66];
keep.XLim         = [0.45 6.55];       % drop the empty slot at each end

bars = findall(keep, 'type', 'bar');
for b = bars(:).'
    if norm(b.FaceColor - [0.15 0.15 0.15]) > 1e-6   % leave the baseline grey
        b.FaceColor = dim(b.FaceColor);
    end
end

sweepK = 1.45;                         % printed at 0.34\textwidth
set(bars, 'EdgeColor', [0.15 0.15 0.15], 'LineWidth', 2.0*sweepK);
keep.XTickLabel = {'standard', 'ctrl. horizon', ...
                   '$n_L{=}2$, $a_L{=}0.3$', '$n_L{=}3$, $a_L{=}0.3$', ...
                   '$n_L{=}4$, $a_L{=}0.5$', '$MB_3$'};
set(findall(keep, 'type', 'text'), 'FontSize', 11*sweepK);   % the k* annotations
houseWeights(f, 1.0, sweepK);          % bar outlines set explicitly above
keep.XGrid = 'off';
f.Position = [100 100 410 410];
savefig(f, fullfile(here, 'sweepvol_n5.fig'));
exportgraphics(f, fullfile(here, 'sweepvol_n5.pdf'), 'ContentType', 'vector');
exportgraphics(f, fullfile(here, 'sweepvol_n5.png'), 'Resolution', 200);
close(f);
fprintf('OK   sweepvol_n5\n');

% --- 3. reachable tubes ---------------------------------------------------
% the terminal box never shows at velocity scale, and listing every R_k costs
% more of the plot than it explains, so only the ends of the ramp are named
axBox = [0.145 0.135 0.755 0.775];   % identical in all four panels
tubeK = 1.48;                        % printed at 2.1 in, not the 2.7 in baseline
for nm = {'tube_position_n5', 'tube_velocity_n5', ...
          'tube_position_w5', 'tube_velocity_w5'}
    f = openfig(fullfile(here, [nm{1} '.fig']), 'invisible');
    ax = findall(f, 'type', 'axes');
    delete(findall(f, 'DisplayName', 'terminal box'));
    delete(findall(f, 'DisplayName', 'target'));   % hides the tube converging on it

    named = flipud(findall(ax, '-property', 'DisplayName'));   % drawing order
    named = named(ismember(get(named, 'Type'), {'line', 'patch', 'scatter'}));
    dn    = get(named, 'DisplayName');
    named = named(~cellfun(@isempty, dn));
    dn    = dn(~cellfun(@isempty, dn));
    isR   = ~cellfun(@isempty, regexp(dn(:).', '^\$R_\{\d+\}\$$'));
    keepR = false(size(isR));
    keepR(find(isR, 1, 'first')) = true;
    keepR(find(isR, 1, 'last'))  = true;
    handles = named(~isR | keepR);

    if endsWith(nm{1}, '_w5')          % the shadow drawn there is the tightened set
        set(findall(ax, 'DisplayName', '$\mathcal{O}_\infty$ shadow'), ...
            'DisplayName', '$\mathcal{O}_\infty^{\mathcal{W}}$ shadow');
    end

    shorten(handles);
    houseWeights(f, 1.5*tubeK, tubeK);

    % C and O_inf were drawn heavier than the state box; match it
    wX = findall(ax, 'DisplayName', '$\mathcal{X}$').LineWidth;
    for nmSet = {'$\mathcal{C}$', '$\mathcal{O}_\infty$', '$\mathcal{O}_\infty^{\mathcal{W}}$'}
        set(findall(ax, 'DisplayName', nmSet{1}), 'LineWidth', wX);
    end
    set(findall(ax, 'DisplayName', '$\mathcal{C}$'), 'Color', [0.42 0.42 0.42]);

    % O_inf is the target the tube has to land inside, not a result of its own,
    % so it drops to 15% and sits behind the tube. Only just behind, though:
    % it stays in front of C and X so its dashed boundary is never buried.
    hO = findall(ax, 'DisplayName', '$\mathcal{O}_\infty$');
    if isempty(hO)
        hO = findall(ax, 'DisplayName', '$\mathcal{O}_\infty^{\mathcal{W}}$');
    end
    % A patch draws its fill and its edge together, so the boundary is traced
    % again as its own line: fill goes behind the tube, boundary in front of it.
    hO.FaceAlpha = 0.15;
    hC = findall(ax, 'DisplayName', '$\mathcal{C}$');
    hX = findall(ax, 'DisplayName', '$\mathcal{X}$');
    hold(ax, 'on');
    edgeOf = @(h) plot(ax, h.XData([1:end 1]), h.YData([1:end 1]), ...
                       'LineStyle', h.LineStyle, 'Color', h.EdgeColor, ...
                       'LineWidth', h.LineWidth, 'HandleVisibility', 'off');
    eO   = edgeOf(hO);
    eX   = edgeOf(hX);
    rest = ax.Children(~ismember(ax.Children, [eO; eX; hO; hC; hX]));
    ax.Children = [eO; hC; eX; rest; hO; hX];  % front to back

    % panel letters, matching the budget figure
    cond = 'k^\star = 4';
    if endsWith(nm{1}, '_w5'), cond = '\mathcal{W} = 5\bar{\mathbf{w}}'; end
    if contains(nm{1}, 'velocity')
        ax.Title.String = ['\textbf{(b) }velocity plane, $' cond '$'];
    else
        ax.Title.String = ['\textbf{(a) }position plane, $' cond '$'];
        ax.XLabel.String = '$p_x$ (m)';   % the frame is named in the caption
        ax.YLabel.String = '$p_z$ (m)';
    end

    % Pin the geometry BEFORE the legend exists. Adding a legend otherwise makes
    % MATLAB re-lay out the axes and even resize the figure, which changes the
    % tight crop and leaves the two panels of one figure at different scales.
    f.Position         = [100 100 480 400];
    ax.Units           = 'normalized';
    ax.PositionConstraint = 'innerposition';
    ax.Position        = axBox;
    drawnow;

    % one legend per figure, on the velocity panel, whose lower half is empty.
    % The position panel shows the same objects and sits beside it.
    if contains(nm{1}, 'velocity')
        % One box. A legend fills its grid left to right, so the three fixed
        % sets take the top row and the two reachable sets the bottom.
        isSet   = ~cellfun(@isempty, regexp(get(handles, 'DisplayName'), '^\$R_'));
        ordered = [handles(~isSet); handles(isSet)];
        lg = legend(ax, ordered, 'Orientation', 'horizontal', ...
                    'NumColumns', 3, 'FontSize', 10.8*tubeK);
        drawnow;
        ax.Position = axBox;                       % undo any legend re-layout
        lg.Box       = 'on';
        lg.Units     = 'normalized';
        lg.LineWidth = 2.4*tubeK;                  % as the budget figure's legends
        lg.BoxFace.ColorType = 'truecoloralpha';
        lg.BoxFace.ColorData = uint8(255*[1; 1; 1; 0.92]);
        lg.Position(3) = lg.Position(3)*1.08;      % LaTeX extents run short
        lg.Position(1) = axBox(1) + (axBox(3) - lg.Position(3))/2;
        lg.Position(2) = axBox(2) + 0.022;         % wholly inside the axes
    else
        delete(findall(f, 'type', 'legend'));
    end
    drawnow;
    ax.Position = axBox;
    f.Position  = [100 100 480 400];
    drawnow;

    out = strrep(strrep(nm{1}, 'tube_velocity', 'tubevel'), 'tube_position', 'tubepos');
    savefig(f, fullfile(here, [out '.fig']));
    exportgraphics(f, fullfile(here, [out '.pdf']), 'ContentType', 'vector');
    exportgraphics(f, fullfile(here, [out '.png']), 'Resolution', 200);
    close(f);
    fprintf('OK   %s\n', out);
end

% --- 4. CW error budget ---------------------------------------------------
f = openfig(fullfile(here, 'cwbudget.fig'), 'invisible');
budgetK = 1.48;                        % prints at the same scale as the tubes
houseWeights(f, 1.2*budgetK, budgetK);
set(findall(f, 'type', 'axes'), 'YTick', 10.^(-3:3));   % a decade per tick in both
axB = findall(f, 'type', 'axes');
isA = contains(arrayfun(@(a) string(a.Title.String), axB), '(a)');
axB(~isA).YLabel.String = '';        % both panels carry the same quantity
% 362 x 310 px per panel, the same box the tube panels use
axB(isA).Position  = [0.095 0.160 0.381 0.721];
axB(~isA).Position = [0.566 0.160 0.381 0.721];
f.Position = [100 100 950 430];
drawnow;
for lg = findall(f, 'type', 'legend').'
    lg.FontSize  = 10.8*budgetK;
    lg.LineWidth = 2.4*budgetK;
    drawnow;
    padLegend(lg);
    own = ancestor(lg.PlotChildren(1), 'axes').Position;
    lg.Position(1) = own(1) + 0.012;                        % inset, top left
    lg.Position(2) = own(2) + own(4) - lg.Position(4) - 0.02;
    lg.BoxFace.ColorType = 'truecoloralpha';
    lg.BoxFace.ColorData = uint8(255*[1; 1; 1; 0.92]);
end
savefig(f, fullfile(here, 'cwbudgetp.fig'));
exportgraphics(f, fullfile(here, 'cwbudgetp.pdf'), 'ContentType', 'vector');
exportgraphics(f, fullfile(here, 'cwbudgetp.png'), 'Resolution', 200);
close(f);
fprintf('OK   cwbudgetp\n');

% -------------------------------------------------------------------------
% house weights: axes box 2.4 pt at 12 pt type, data strokes scaled by `k`
% so any emphasis the source figure already carried is preserved
function houseWeights(f, k, u)
    if nargin < 3, u = 1; end                  % u: scale for axes, type and grid
    for a = findall(f, 'type', 'axes').'
        a.LineWidth = 2.4*u;
        a.FontSize  = 12*u;
        % the box weight is inherited by the grid, which has to stay hairline
        if isprop(a, 'GridLineWidth'),      a.GridLineWidth      = 2.0*u; end
        if isprop(a, 'MinorGridLineWidth'), a.MinorGridLineWidth = 1.0*u; end
        a.XLimMode = 'manual';              % a later resize must not relimit
        a.YLimMode = 'manual';
    end
    for h = [findall(f, 'type', 'line'); findall(f, 'type', 'patch')].'
        if ~strcmp(h.LineStyle, 'none')
            h.LineWidth = k*h.LineWidth;
        end
    end
end

function padLegend(lg)
    lg.Position(3) = lg.Position(3)*1.10;
end

% "$\mathcal{C}$ shadow" and friends are longer than the plot can afford
function shorten(h)
    map = {'state constraints',                    '$\mathcal{X}$'
           '$\mathcal{C}$ shadow',                 '$\mathcal{C}$'
           '$\mathcal{O}_\infty$ shadow',          '$\mathcal{O}_\infty$'
           '$\mathcal{O}_\infty^{\mathcal{W}}$ shadow', '$\mathcal{O}_\infty^{\mathcal{W}}$'};
    for k = 1:numel(h)
        j = strcmp(map(:,1), h(k).DisplayName);
        if any(j), h(k).DisplayName = map{j, 2}; end
    end
end

% one full-width bar per basis, split at the midline: left half solid outline,
% right half dashed, the step between them read as the difference
function splitBars(ax, b, cmap, edge, w, scale)
    x  = b(1).XData;
    hL = b(1).YData/scale;
    hR = b(2).YData/scale;
    delete(b);
    hold(ax, 'on');
    for i = 1:numel(x)
        xL = x(i) - w/2;   xM = x(i);   xR = x(i) + w/2;
        patch(ax, [xL xM xM xL], [0 0 hL(i) hL(i)], cmap(i,:), 'EdgeColor', 'none');
        patch(ax, [xM xR xR xM], [0 0 hR(i) hR(i)], cmap(i,:), 'EdgeColor', 'none');
        if hL(i) >= hR(i)                       % the step belongs to the taller half
            ps = [xL 0; xL hL(i); xM hL(i); xM hR(i)];
            pd = [xM hR(i); xR hR(i); xR 0];
        else
            ps = [xL 0; xL hL(i); xM hL(i)];
            pd = [xM hL(i); xM hR(i); xR hR(i); xR 0];
        end
        plot(ax, ps(:,1), ps(:,2), '-',  'Color', edge, 'LineWidth', 2.0);
        plot(ax, pd(:,1), pd(:,2), '--', 'Color', edge, 'LineWidth', 2.0);
        plot(ax, [xM xM], [0 min(hL(i), hR(i))], '--', 'Color', edge, 'LineWidth', 1.6);
    end
    ax.YLim = [0 1.08*max([hL hR])];
end

% legend swatch carrying only the outline style, since the fill is per-column
function h = proxyBar(ax, style, name)
    h = patch(ax, 'XData', nan(4,1), 'YData', nan(4,1), ...
              'FaceColor', [0.88 0.88 0.88], 'EdgeColor', [0.15 0.15 0.15], ...
              'LineStyle', style, 'LineWidth', 2.0, 'DisplayName', name);
end

